Improving the Round Taylor Method and an automatic procedure to solve ODEs with polynomial vector fields

Validated integration already provides methods for certifying existence and bounding the error of numerical approximations to solutions of ordinary differential equations. We present a variation of the Round Taylor method, introduced by the author in 2019, with a compact formulation that is straightforward to implement. The method certifies existence of the solution throughout the computed time interval and provides a rigorous global error bound that accounts explicitly for the errors introduced by rounding the computed approximations at each step. For polynomial vector fields with rational coefficients, we give a self-contained presentation of standard interval-range bounds specialized to our setting, and an automatic validation procedure using exact rational arithmetic. This implementation does not require a specialized interval-arithmetic library. Given a target time, the procedure selects step sizes and computes error bounds, either certifying an approximation at that time or reporting the step at which certification stops. We include examples in one and two variables that can be followed by hand, a scalar computer example with certified error below $10^{-20}$, and a four-body problem. For the four-body example, we certify small residuals that give us evidence of the existence of a periodic motion.

==> anc/README.txt <==
ROUND TAYLOR: COMPUTER EXAMPLES

Use Python 3.9 or newer. Only the Python standard library is required.
Run the commands below from this directory (anc/ in the source package).

SCALAR EXAMPLE
Equation y'=y^2, y(0)=1, target T=1/2.
Settings: m=10, epsilon=1/50, H0=H=10^-50.
Run python3 scalar.py. It reproduces 103 steps, checks the true error
against y(t)=1/(1-t), and writes scalar-result.json. The certified
error is below 3.3e-21.

FOUR-BODY EXAMPLE
The example is the normalized 90-degree row of Table 1 in the author's
latest four- and six-body manuscript. Its data have r1(0)=1.
State order: (ux,uy,vx,vy,px,py,qx,qy,a,b,c,d).
Every printed parameter decimal is treated as an exact rational.

Settings:
  H0 = H = 10^-50
  epsilon = 1/625
  m = 4
  T0 = 0.8472253023359529
  target = T0/2 = 0.42361265116797645
  completed steps = 1774
  certified coordinate error < 5.90e-09

To reproduce, run python3 four_body.py in this directory. It implements
exact rational collected-monomial bounds, the complete predictor
Jacobian, and the fixed grid. No interval-arithmetic package or extra
precision parameter is used. A time limit retains a certified prefix;
TIME_LIMIT does not certify the target. The first run constructs the
Taylor polynomials F0,...,F4. The default time limit is 7200 seconds and
can be changed with --seconds. This is a computer example, not a hand
calculation.

For the saved certificate run python3 check_polar_midpoint.py.
For your own completed run with the same settings use:
  python3 check_polar_midpoint.py fourbody-result/result.json
The separate check_midpoint.py prints the corresponding linear residual
bounds ux-uy, vx-vy, px+py and qx+qy.

The four original midpoint quantities and rigorous absolute bounds are:
  r1_prime < 2.40e-08
  r2_prime < 3.10e-08
  delta_minus_pi_over_2 < 2.80e-08
  theta_minus_pi_over_4 < 8.00e-09

Angular errors are in radians. These are evaluations of the certified
endpoint enclosure, with |atan x| <= |x|; no integration is repeated.
Small residuals do not prove exact zeros or periodicity. Exact midpoint
conditions imply a collision-free reflected continuation and period
4T0 by the symmetry argument in the manuscript.

The example uses H0=H>0, z0=R_H0(y0), and E0=H0. The initial
state may have irrational coordinates. The theorem uses a positive
rational initial grid H0 and exact floor rounding; all subsequent
steps and bounds use exact rational arithmetic.

These are example-specific drivers, not a general solver interface.
The four-body driver fixes m=4 and H0=H. Its integer-grid implementation
requires H=1/K for an integer K and epsilon/H to be an integer; the stated
defaults satisfy both conditions. The theorem permits more general grids.
The manuscript's hand examples require no script.


==> anc/check_midpoint.py <==
"""Evaluate the linear 90-degree midpoint residuals with exact rationals.
This uses the certified endpoint enclosure; it is not a root proof.
"""
from pathlib import Path
from fractions import Fraction as Q
import json,sys
path=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).with_name('midpoint-result.json')
d=json.loads(path.read_text());assert d['status']=='CERTIFIED'
t=Q(d['t']);assert t==Q('0.8472253023359529')/2
z=list(map(Q,d['z']));E=Q(d['E'])
res=[z[0]-z[1],z[2]-z[3],z[4]+z[5],z[6]+z[7]]
for name,center in zip(['ux-uy','vx-vy','px+py','qx+qy'],res):
    print(name,': absolute upper bound',float(abs(center)+2*E))
print('These bounds do not establish exact zeros.')


==> anc/check_polar_midpoint.py <==
"""Recover the four original midpoint residuals from the certified output.
No new integration, package, precision parameter, or user input is needed.
All comparisons establishing the reported bounds are exact rational ones.
"""
from pathlib import Path
from fractions import Fraction as Q
import json,sys

def add(a,b):return a[0]+b[0],a[1]+b[1]
def sub(a,b):return a[0]-b[1],a[1]-b[0]
def mul(a,b):
    v=[x*y for x in a for y in b];return min(v),max(v)
def div(a,b):
    assert b[0]>0
    return mul(a,(1/b[1],1/b[0]))
def atan_near_zero(x):
    """Small certified range for atan(x), for the optional printed centers."""
    assert abs(x)<Q(1,2)
    if x>=0:return x-x**3/3,x
    lo,hi=atan_near_zero(-x);return -hi,-lo

def calculate(path):
    d=json.loads(Path(path).read_text());assert d['status']=='CERTIFIED'
    t=Q(d.get('t') or d['target']);assert t==Q('0.8472253023359529')/2
    z=list(map(Q,d.get('z') or d['value']));E=Q(d.get('E') or d['error'])
    H=Q(d['H']);assert H.numerator==1
    box=[(v-E,v+E) for v in z]
    def expressions(b):
        dot1=add(mul(b[0],b[4]),mul(b[1],b[5]))
        dot2=add(mul(b[2],b[6]),mul(b[3],b[7]))
        r1dot=mul(b[8],dot1);r2dot=mul(b[9],dot2)
        theta_arg=div(sub(b[1],b[0]),add(b[0],b[1]))
        delta_arg=div(sub(mul(b[1],b[2]),mul(b[0],b[3])),add(mul(b[0],b[2]),mul(b[1],b[3])))
        return r1dot,r2dot,delta_arg,theta_arg
    ranges=expressions(box);centers=expressions([(v,v) for v in z])
    # All four endpoint position coordinates are positive, fixing the angle
    # differences in (-pi/2,pi/2). Their arctangents use the principal branch.
    assert all(box[i][0]>0 for i in range(4))
    names=['r1_prime','r2_prime','delta_minus_pi_over_2','theta_minus_pi_over_4']
    targets=[Q('3/125000000'), Q('31/1000000000'), Q('7/250000000'), Q('1/125000000')]
    records={}
    for i,(name,r,c,bound) in enumerate(zip(names,ranges,centers,targets)):
        # |atan(x)| <= |x|, so the rational argument bound is already a
        # bound for each angular residual. The first two are direct ranges.
        absolute=max(map(abs,r));assert absolute<bound
        if i>=2:
            center_range=(atan_near_zero(c[0])[0],atan_near_zero(c[1])[1])
        else:center_range=c
        records[name]={'display_from_stored_point':float(sum(center_range)/2),
          'center_enclosure':list(map(str,center_range)),
          'direct_range_or_arctangent_argument_range':list(map(str,r)),
          'rational_absolute_upper_bound':str(absolute),'paper_bound':str(bound)}
    return {'coordinate_error':str(E),'target':str(t),'steps':d['steps'],
      'residuals':records,'angular_units':'radians',
      'method':'Evaluation of the certified endpoint enclosure; |atan x|<=|x|.',
      'exact_zero_claimed':False}

if __name__=='__main__':
    path=Path(sys.argv[1]) if len(sys.argv)>1 else Path(__file__).with_name('midpoint-result.json')
    result=calculate(path)
    for name,record in result['residuals'].items():
        print(name,': stored-point display',record['display_from_stored_point'],
              '; certified absolute bound <',float(Q(record['paper_bound'])))
    if len(sys.argv)>2:Path(sys.argv[2]).write_text(json.dumps(result,indent=2)+'\n')


==> anc/four_body.py <==
"""Same exact monomial algorithm, retaining common integer denominators."""
from pathlib import Path
from fractions import Fraction as Q
from math import factorial
import pickle,json,time,argparse
import literal_fourbody as base
import grid_polynomials as gp

def run(T,eps,H,out,seconds):
 start=time.monotonic();out.mkdir(parents=True,exist_ok=True)
 m=4
 z,mu,D=base.initial(H)
 F=[[gp.from_fraction(p) for p in row] for row in base.build(mu,m,out)]
 K=H.denominator;assert H==Q(1,K)
 zi=[int(x/H) for x in z];E=H;t=Q(0);j=0
 result={'status':'RUNNING','m':m,'H':str(H),'epsilon':str(eps),'T':str(T),'initial_squared_cross_distance':str(D),
 'bound_recipe':'Exact collected-monomial bounds from Section 4; common denominators are retained during integer arithmetic, without rounding any bound.'}
 def save():
  result.update(t=str(t),steps=j,E=str(E),z=[str(Q(x,K)) for x in zi],seconds=time.monotonic()-start)
  (out/'checkpoint.json').write_text(json.dumps(result,indent=2)+'\n')
 save()
 with (out/'steps.jsonl').open('w') as log:
  while t<T:
   if time.monotonic()-start>seconds:result['status']='TIME_LIMIT';break
   if E>=eps:result['status']='NOT_CERTIFIED';break
   assert (eps/H).denominator==1 and (E/H).denominator==1
   outer=gp.power_tables(zi,int(eps/H),K,25)
   inner=gp.power_tables(zi,int(E/H),K,25)
   B=max(gp.magnitude(p,outer,K) for p in F[0])
   h=T-t if B==0 else min(T-t,H*((eps-E)//(2*B*H)))
   if h<=0:result['status']='NO_POSITIVE_STEP';break
   tau=h**(m+1)*max(gp.magnitude(p,outer,K) for p in F[m])/factorial(m+1)
   P=gp.predictors(F,h,m)
   A=max(sum(gp.magnitude(p.derivative(k),inner,K) for k in range(12)) for p in P)
   pred=[gp.value(p,zi,K) for p in P];nextzi=[q//H for q in pred]
   nextE=H*(1+(A*E+tau+H)//H)
   assert E+B*h<eps and all(0<=a-Q(b,K)<H for a,b in zip(pred,nextzi)) and A*E+tau+H<nextE
   record={'j':j,'t':str(t),'z':[str(Q(x,K)) for x in zi],'E':str(E),'h':str(h),'B':str(B),'A':str(A),'tau':str(tau),'z_next':[str(Q(x,K)) for x in nextzi],'E_next':str(nextE)}
   log.write(json.dumps(record,separators=(',',':'))+'\n');log.flush()
   t,E,zi,j=t+h,nextE,nextzi,j+1;save()
   if j==1 or j%10==0:print('step',j,'t',float(t),'E',float(E),'seconds',round(time.monotonic()-start,1),flush=True)
  else:result['status']='CERTIFIED'
 save();(out/'result.json').write_text(json.dumps(result,indent=2)+'\n')
 print(json.dumps(result,indent=2),flush=True)

if __name__=='__main__':
 p=argparse.ArgumentParser();p.add_argument('--T',default='8472253023359529/20000000000000000');p.add_argument('--epsilon',default='1/625');p.add_argument('--H',default='1e-50');p.add_argument('--out',default=str(Path(__file__).resolve().parent/'fourbody-result'));p.add_argument('--seconds',type=int,default=7200);a=p.parse_args()
 run(Q(a.T),Q(a.epsilon),Q(a.H),Path(a.out),a.seconds)


==> anc/grid_polynomials.py <==
"""Exact collected-polynomial operations on rational grid endpoints.
Only integer arithmetic and Fraction are used. The bound is exactly the
paper's monomial rule; this just keeps a common denominator while summing.
"""
from fractions import Fraction as Q
from math import lcm,gcd

N=12;MASK=(1<<(7*N))-1
class Poly:
 def __init__(self,p,den=1):
  self.p={a:c for a,c in p.items() if c};self.den=den
  self.degree=max((sum((a>>(7*i))&127 for i in range(N)) for a in self.p),default=0)
 def derivative(self,i):
  shift=1<<(7*i)
  return Poly({a-shift:c*((a>>(7*i))&127) for a,c in self.p.items() if (a>>(7*i))&127},self.den)

def from_fraction(p):
 den=lcm(*(q.denominator for q in p.values()))
 return Poly({sum(k<<(7*i) for i,k in enumerate(a)):q.numerator*(den//q.denominator) for a,q in p.items()},den)

def power_tables(z,r,K,maxpow):
 out=[]
 for a in z:
  lo=a-r;hi=a+r
  lp=[1];hp=[1]
  for k in range(1,maxpow+1):lp.append(lp[-1]*lo);hp.append(hp[-1]*hi)
  out.append([(1,1)]+[(lp[k],hp[k]) if k%2 else ((0 if lo<=0<=hi else min(lp[k],hp[k])),max(lp[k],hp[k])) for k in range(1,maxpow+1)])
 return out

def monomial(a,powers):
 lo=hi=1;degree=0
 for i in range(N):
  k=(a>>(7*i))&127
  if k:
   degree+=k;l,h=powers[i][k]
   if lo>=0 and l>=0:lo,hi=lo*l,hi*h
   elif hi<=0 and h<=0:lo,hi=hi*h,lo*l
   elif lo>=0 and h<=0:lo,hi=hi*l,lo*h
   elif hi<=0 and l>=0:lo,hi=lo*h,hi*l
   else:
    t=(lo*l,lo*h,hi*l,hi*h);lo,hi=min(t),max(t)
 return lo,hi,degree

def bounds(p,powers,K):
 lows={};highs={}
 for a,c in p.p.items():
  lo,hi,d=monomial(a,powers)
  if c<0:lo,hi=hi,lo
  lows[d]=lows.get(d,0)+c*lo;highs[d]=highs.get(d,0)+c*hi
 D=p.degree
 return (Q(sum(v*K**(D-d) for d,v in lows.items()),p.den*K**D),
         Q(sum(v*K**(D-d) for d,v in highs.items()),p.den*K**D))

def magnitude(p,powers,K):return max(map(abs,bounds(p,powers,K)))
def value(p,z,K):
 sums={}
 for a,c in p.p.items():
  d=0
  for i in range(N):
   k=(a>>(7*i))&127
   if k:
    d+=k;c*=z[i]**k
    if c==0:break
  if c:sums[d]=sums.get(d,0)+c
 D=p.degree
 return Q(sum(c*K**(D-d) for d,c in sums.items()),p.den*K**D)

def predictors(F,h,m):
 result=[]
 for i in range(N):
  factors=[Q(1)]+[h**k/__import__('math').factorial(k)/F[k-1][i].den for k in range(1,m+1)]
  D=lcm(*(q.denominator for q in factors));factors=[q.numerator*(D//q.denominator) for q in factors]
  out={1<<(7*i):D}
  for k in range(1,m+1):
   for a,c in F[k-1][i].p.items():out[a]=out.get(a,0)+c*factors[k]
  result.append(Poly(out,D))
 return result


==> anc/literal_fourbody.py <==
"""Four-body field, exact initial enclosure, and polynomial differentiation.
The main runnable example is four_body.py. All operations are rational.
"""
from fractions import Fraction as Q
from math import factorial,isqrt
from pathlib import Path
import pickle

N=12
ZERO=(0,)*N

def add(*polys):
 out={}
 for p in polys:
  for a,c in p.items():out[a]=out.get(a,Q(0))+c
 return {a:c for a,c in out.items() if c}
def scale(p,c):return {a:b*c for a,b in p.items() if b*c}
def derivative(p,i):
 out={}
 for a,c in p.items():
  if a[i]:
   b=list(a);b[i]-=1;out[tuple(b)]=a[i]*c
 return out
def product(p,q):
 out={}
 for a,c in p.items():
  for b,d in q.items():
   e=tuple(x+y for x,y in zip(a,b));out[e]=out.get(e,Q(0))+c*d
 return {a:c for a,c in out.items() if c}
def field(mu):
 f=[{} for _ in range(N)]
 def put(i,c,**kw):
  a=[0]*N
  for j,k in kw.items():a[int(j[1:])]=k
  a=tuple(a);f[i][a]=f[i].get(a,Q(0))+Q(c)
 for i in range(4):put(i,1,**{f'x{i+4}':1})
 for j in range(2):
  put(4+j,-Q(1,4),**{f'x{j}':1,'x8':3})
  for name,c,v in [('x10',mu,2+j),('x10',-mu,j),('x11',-mu,j),('x11',-mu,2+j)]:put(4+j,c,**{name:3,f'x{v}':1})
  put(6+j,-mu/4,**{f'x{2+j}':1,'x9':3})
  for name,c,v in [('x10',1,j),('x10',-1,2+j),('x11',-1,j),('x11',-1,2+j)]:put(6+j,c,**{name:3,f'x{v}':1})
 for j in range(2):
  put(8,-1,**{'x8':3,f'x{j}':1,f'x{4+j}':1})
  put(9,-1,**{'x9':3,f'x{2+j}':1,f'x{6+j}':1})
  for a,s in [(j,1),(j+2,-1)]:
   for b,t in [(j+4,1),(j+6,-1)]:put(10,-s*t,**{'x10':3,f'x{a}':1,f'x{b}':1})
  for a in [j,j+2]:
   for b in [j+4,j+6]:put(11,-1,**{'x11':3,f'x{a}':1,f'x{b}':1})
 return f

def initial(H):
 r,s,w,v,mu=map(Q,['1','0.4896144338645078','1.8084629900120226','-1.2727625998400442','1.5658646583060000'])
 rational=[r,Q(0),Q(0),s,Q(0),r*w,-s*v,Q(0),1/r,1/s]
 K=H.denominator;assert H==Q(1,K)
 D=r*r+s*s;n=isqrt(K*K*D.denominator//D.numerator)
 assert D*n*n<=K*K<D*(n+1)**2
 z=[H*(q//H) for q in rational]+[H*n,H*n]
 return z,mu,D

def build(mu,m,out):
 saved=out/'lie.pkl'
 if saved.exists():
  data=pickle.loads(saved.read_bytes())
  if data['m']==m and data['mu']==mu:return data['F']
 f=field(mu);F=[f]
 for l in range(m):
  new=[add(*(product(derivative(p,i),f[i]) for i in range(N))) for p in F[-1]]
  F.append(new)
  print('Built F',l+1,'terms',sum(map(len,new)),flush=True)
 saved.write_bytes(pickle.dumps({'m':m,'mu':mu,'F':F}))
 return F



==> anc/midpoint-result.json <==
{
  "status": "CERTIFIED",
  "m": 4,
  "H": "1/100000000000000000000000000000000000000000000000000",
  "epsilon": "1/625",
  "T": "8472253023359529/20000000000000000",
  "case": {
    "r1": "1",
    "r2": "0.4896144338645078",
    "omega1": "1.8084629900120226",
    "omega2": "-1.2727625998400442",
    "mu": "1.5658646583060000",
    "T0": "0.8472253023359529",
    "angle_degrees": 90,
    "source_table_sha256": "ec05f2e666fb9b87995b41b52eddf0ddf96456b713a0ff76c3d7d8cb9dd7b067",
    "source_reference": "Perdomo, arXiv:2604.05653, Table 1, normalized 90-degree row"
  },
  "initial_squared_cross_distance": "30993057346211562059738213406521/25000000000000000000000000000000",
  "recipe": "Literal collected-monomial bounds, exact rational arithmetic",
  "large_polynomial_files_written": false,
  "t": "8472253023359529/20000000000000000",
  "E": "9066906629153163044559001249666968664591/1562500000000000000000000000000000000000000000000",
  "z": [
    "73141004583726970560542635335193881943717163805733/100000000000000000000000000000000000000000000000000",
    "36570502291865043618333202779473650438354861852863/50000000000000000000000000000000000000000000000000",
    "14663412302943792652598757622946886663030965479147/50000000000000000000000000000000000000000000000000",
    "29326824605884877682147517874661312620365649026621/100000000000000000000000000000000000000000000000000",
    "-140550721088382516253679578993486789208628104182917/100000000000000000000000000000000000000000000000000",
    "70275360544177099631408149537575410102254740201831/50000000000000000000000000000000000000000000000000",
    "39485652041996640370900316564164859321941650413117/50000000000000000000000000000000000000000000000000",
    "-78971304083979975955668271879836334819145059753401/100000000000000000000000000000000000000000000000000",
    "24169300969098738656512260920654811489068309819511/25000000000000000000000000000000000000000000000000",
    "30139078756783624836141025562099001894101243405599/12500000000000000000000000000000000000000000000000",
    "40346914032407975790435657401575989665515018137101/25000000000000000000000000000000000000000000000000",
    "34503843146616287397663577149490886078406233401103/50000000000000000000000000000000000000000000000000"
  ],
  "steps": 1774,
  "seconds": 2339.0156313750194
}


==> anc/polar-midpoint-result.json <==
{
  "coordinate_error": "9066906629153163044559001249666968664591/1562500000000000000000000000000000000000000000000",
  "target": "8472253023359529/20000000000000000",
  "steps": 1774,
  "residuals": {
    "r1_prime": {
      "display_from_stored_point": -1.5788180938199664e-13,
      "center_enclosure": [
        "-39470452345499160946747944050776841826199457200443609055719952456093286229980448018900111009098510280919652010972900134320708071073345539/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "-39470452345499160946747944050776841826199457200443609055719952456093286229980448018900111009098510280919652010972900134320708071073345539/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "direct_range_or_arctangent_argument_range": [
        "-5994097066353189435020455570819953430053214354260415110251036421670581888426670386199165297665779650879848394478527057568309053915170016481587/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "5994018125448024612610413711296924245681762913698492036332602735366407187778193610842563108583059650842950684448771518368852320562625667727821/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "rational_absolute_upper_bound": "5994097066353189435020455570819953430053214354260415110251036421670581888426670386199165297665779650879848394478527057568309053915170016481587/250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "paper_bound": "3/125000000"
    },
    "r2_prime": {
      "display_from_stored_point": 1.456348381294519e-13,
      "center_enclosure": [
        "728174190647259461860292854469598554464043803479950205159873271275148084802968894906147866351331465807918046788296829472334370353845729/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "728174190647259461860292854469598554464043803479950205159873271275148084802968894906147866351331465807918046788296829472334370353845729/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "direct_range_or_arctangent_argument_range": [
        "-151522785000846139131567472219611707880409264058169542875503525267560060711734861231096614852167156796283647593892971299804874816219981648919/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
        "151524241349230938621535403956175331387261377380561451599713847102740160491075963133916261655663945851457286484104914008169276717976292216553/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"
      ],
      "rational_absolute_upper_bound": "151524241349230938621535403956175331387261377380561451599713847102740160491075963133916261655663945851457286484104914008169276717976292216553/5000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
      "paper_bound": "31/1000000000"
    },
    "delta_minus_pi_over_2": {
      "display_from_stored_point": 6.746885146637641e-14,
      "center_enclosure": [
        "15980576681902216928432022620443666777495410772383713058071139728319786053467486297268452023267781229771491760820950938483944057311764790199545830818875776389829970574395541611374262468763475630712856701837413431862593602983342999086185911918300377875225330215732387778578407355643763061/236858584881443421467796336638276746581204072691667854143315610844923413999719992035431602349556534768502125870195097480119927761396706085185984292426847980426148048340336477545849684220925410070160865707828520411454959513974666137877460565793912421755128184728486072648519242856119231688069713648576",
        "289440483946029468964395802413981097998428535537124212718825231002122096882496645573251/4289986825850654931369989425584152872387775594073852604447367468245552872723420009069227377685231348"
      ],
      "direct_range_or_arctangent_argument_range": [
        "-118920189248060316837093135022190679973139434422173235904351222449780730068675916345894780925/4289986706930176916280181931056705115363605125372897404198505881703829608772397996000789349305003124",
        "39640256043009402965343687937931835978445143759748103384258886700080911437623227113061975809/1429995568976725638760060643685568371787868375124299134732835293901276536257465998666929783101667708"
      ],
      "rational_absolute_upper_bound": "39640256043009402965343687937931835978445143759748103384258886700080911437623227113061975809/1429995568976725638760060643685568371787868375124299134732835293901276536257465998666929783101667708",
      "paper_bound": "7/250000000"
    },
    "theta_minus_pi_over_4": {
      "display_from_stored_point": 2.1305942825835767e-14,
      "center_enclosure": [
        "200075892128133481433657597977219400689766211096938307687996224111536571957573209515993042159612909967839061846228832827056457836187918042/9390614335335573492291563120845270844385598708118287708974613694886523342052240980127731471117753445436973153751541309758102421718230081814307486026737",
        "3116676123770223753418932992559899993/146282009167457057797209040894141182820426887511459"
      ],
      "direct_range_or_arctangent_argument_range": [
        "-1160560931855481099479798741024379429167655/146282008006893009265604171190589022863054898443811",
        "1160567165207728639927305578890364548967641/146282008006893009265604171190589022863054898443811"
      ],
      "rational_absolute_upper_bound": "1160567165207728639927305578890364548967641/146282008006893009265604171190589022863054898443811",
      "paper_bound": "1/125000000"
    }
  },
  "angular_units": "radians",
  "method": "Evaluation of the certified endpoint enclosure; |atan x|<=|x|.",
  "exact_zero_claimed": false
}


==> anc/scalar-result.json <==
{
  "order": 10,
  "steps": 103,
  "error": [
    "32248683777417494270010438543",
    "10000000000000000000000000000000000000000000000000"
  ],
  "actual_error": [
    "65366535202328749743876407383",
    "25000000000000000000000000000000000000000000000000"
  ],
  "nodes": [
    {
      "t": [
        "0",
        "1"
      ],
      "z": [
        "1",
        "1"
      ],
      "E": [
        "1",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "961168781237985390234525182622068435217224144559",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "961168781237985390234525182622068435217224144559",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "100970496894409937888192226598087072421511469158199",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "4101741499375776384989862643",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "943136131653107958729803797352301817991800984907",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "952152456445546674482164489987185126604512564733",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "20388254532719314941716360499472269454200447450153",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "15824271696036508163984482231",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "925601265888734389915707356536332555822965134531",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2829906178779827738880036336510702809031990263997",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "20582464432726898933782906973901360817745849025401",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "2292108678581229592923153639",
        "10000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "908546166138537734125121152744238521573464635591",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "934613086229591368251289372313735332651363724897",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "51941820195076103714613482849035842174440194670561",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "7386608344101067356434435229",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "891953617553310858957856613958307247358927754321",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4630405962471676331963014103213248577964382653909",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "6553451404585616192785607397909227367376893326609",
        "6250000000000000000000000000000000000000000000000"
      ],
      "E": [
        "35747306023938499434005342017",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "875807165901519492608130067451704009112782556041",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "110124262567463916491422883413299051741543304199",
        "2000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "105827063673354083781991947799501735248486066284203",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "20782904278106072789737853209",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "107511384725004704321595596812149490112338611461",
        "12500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3183152103086616729571954472581074253987937050819",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "106799159375478759475193360104139116402317234173417",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "4703969960628622672562349543",
        "10000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "844790303339008048768903936966508604584292242571",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "7211094509512241507912812882128657112560166344209",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "107771505086081100332045378561564111216350542488099",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "3262679581108402942566421457",
        "6250000000000000000000000000000000000000000000000"
      ],
      "h": [
        "829890440938172995343077066412105008915849084557",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4020492475225207251627944974270381060738007714383",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "54372048214151571201341159797255138090824580891071",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "14271445814095749296219896649",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "407688852142151255342275955087718282961386064417",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "11070453318418396267425552323395248359248484447",
        "125000000000000000000000000000000000000000000000"
      ],
      "z": [
        "21943385827621852335703368990385390026175774597351",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "61715817035158224786611117073",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "25038715350331601222206110649837373161482851641",
        "3125000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2357812877428058655530038427614988922989804397",
        "24414062500000000000000000000000000000000000000"
      ],
      "z": [
        "110689999060470907700756387409552551726729099231489",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "66117627102843382708698471497",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "393730677194695949322249613153463880796475830163",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5222531450167360075847768312908961195079595235219",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "2791582553642756105913221444872728298226765621403",
        "2500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "70313423741751467637574247759",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "24188530428705838626874745544886002553470739027",
        "3125000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5609547937026653493877764241627137235935127059651",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "879975269109334873669206607992188396701529762269",
        "781250000000000000000000000000000000000000000000"
      ],
      "E": [
        "74323234504603979958462916931",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "190235532572935924455971231330392509455150798773",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5990019002172525342789706704287922254845428657197",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "113610592111976187641840762750991063464438920338277",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "39082567140603467054264369203",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "187044420462206185709497690849171674475583598353",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "6364107843096937714208702085986265603796595853903",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "57292285694782289064579867321148143909447739861449",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "81855449507204913445864473199",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "735728939612723040065512629848275548171696329517",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "13463944625806598468482916801820806755764888037323",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "57779384308417290887984171308864519995152649910201",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "8540893959868553042498194391",
        "10000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "18089641160578455912607432043406248288124448963",
        "2500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "14187530272229736704987214083557056687289865995843",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "116533180221054084202054072206975760504019837934803",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "88838958307839351634983383391",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "711737956085730057899637952425588681383083442849",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3724817057078866690721713008995661342168237359673",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "58753901357915751096829434681075123917089067256953",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "23039399339462558334780508617",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "350088206930122424682014224352549587431406274663",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "7799722321087855806125440242343872271767880994009",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "118482632698375458175485456120850654087550386533531",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "95375814422526588969395457529",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "10763936531510010920533138947929999575678971299",
        "1562500000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "8144168290096176155582500688677632258189608075577",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "95566133477489347047049521744040664761187051571",
        "80000000000000000000000000000000000000000000000"
      ],
      "E": [
        "98503547261757770664938232611",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "677875802393157643495174726774843431266357134587",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "16966212382585509954660176104130107947645573285741",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "120432901917902182128236501167937344501584895364167",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "50774907801224624538817628541",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "133423923978965068595839068805996998017136435467",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4408333000620083824409842862040023234432813865769",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "24281666948822388634408503116529097212512626890401",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "104522812161665265001198826183",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "65661532687510254407428927003860656261422556663",
        "10000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "9144973664677718920856830359099349750172740514853",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "24476792446353751516085454709933199804630625725813",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "21485996808087421947991965629",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "161588792086807243915602737994762122856483973679",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "9468151248851333408688035835088873995885708462211",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "15419972669820238400913873397652463260773004134069",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "55139052784886269757474843157",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "159082920993866707954102853971034474710991929297",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1957263418167813364919248308606188589061538464161",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "15541973646428216551404843855558994874865046696093",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "113073343561984474760155737619",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "78317211849967405080005792582452621667164108821",
        "12500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "10099585938238936444916264713360753431976348756089",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "25062396556890856656434833638590749047699289507631",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "5791065790404930056839252403",
        "5000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "616966290650258554172112293447318712399677725143",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "20816138167128131444004641720168825576352375237321",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "25257671875378691495955488476601862672440036103341",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "59263571781845892500297238307",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "607610818211597525206838173063710150681956046631",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1338984311583733060575717493327033482939645705247",
        "6250000000000000000000000000000000000000000000000"
      ],
      "z": [
        "63632458095603605699631953650372256960746814057839",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "30298874669809488973684005127",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "149616217424577341076077951766435927188263930279",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5505553463759509583378947925074569858946846751267",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "128241650531214604780387085333142048372204500155667",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "123830645955324979734973954183",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "589522272106664660089463393033231880811826688379",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "22611736127144702993605255093331511316599213693447",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "129218559760294602318203959271140245137460243543587",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "25287296247319496063278341711",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "580777077009359167784495773316686676701672261863",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2319251320415406216138975086664819799330088595531",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "130195641299655709957336626593026922368309930985117",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "129016565699801650141691563049",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "286111775431085113112494643890474488744332512827",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5941184188754058096903685038607286742697387745241",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "26234578525333533789201916944971940283341414342587",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "131574156739840908619330514363",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "563856165793513600940018225244739380062081050983",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "24328592920809745988554758379673886350851632031947",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "16518788909156570992811337659514477581156619182121",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "134112235812412994888955679413",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "277834795424844185023547581398209298869042659377",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "24884262511659434358601853542470304948589717350701",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "133127894824332863016819334551955399018558591038157",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "2134898961747238688081352603",
        "1562500000000000000000000000000000000000000000000"
      ],
      "h": [
        "136914670917576403968688041270091906186910701129",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "25431921195329739974476605707550672573337360155217",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "134105640916333917751718421136155808575671264659579",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "69570276223644808354563744289",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "26990924128499341697154091311425042669948547411",
        "5000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "25971739677899726808419687533779173426736331103437",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "135083547235738791262584164790370543808096745717717",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "141635587329891634299036954289",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "532144199003899005167358053641210335916878638319",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "6625970969225906453396761396855095940663302435439",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "68030805758846555620729150556276990998834696758161",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "5764829755790678516630599011",
        "4000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "524631210396073356971419888116103426359943321943",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "27028515087299699170558465475536487189013153063699",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "13703983154465797246998594621793548470675292695313",
        "10000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "7329897772938972088992072051",
        "5000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "1616484541596067077338313718234307454325270539",
        "312500000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "27545790140610440635306725865371465574397239636179",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "3450455128627722475042919739508556073834279970139",
        "2500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "7453449906614759257332879257",
        "5000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "510071416948122414673740025081701505254460289893",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3506982694694820381247558236306645884956462490759",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "13899673019227900072087998884246844191118644994177",
        "10000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "151535504564567150462548134981",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "15719254279600456552033323762749246779260725947",
        "3125000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3569859711813222207455691531357642872073505394547",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "2799508092058890851136990129828121863793045091167",
        "2000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "153998976405254149426909249703",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "496105189479191296368491827913750668420662946599",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1162199315359398758240560963150995745800348244119",
        "4000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "140954226336251227564154387544468470259461791270959",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "78230397804764964180957461213",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "244667342807987703051335329762309410817373870737",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "29544317569600944362116694738299512466643453844449",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "70966596696289786820569185267489367716015630441189",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "158922234700847514485598085187",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "482700865959481798833935199845760485166360739863",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3753377304445053270118828742268159118976226823039",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "142912303812447838112485842525211365540252435389873",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "32276893218703346593046040837",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "476200095517868052635880189541019029592559313689",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "30503218531078294213586510127686291981402373898001",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "143891555675451014981508306542428513934104699301039",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "163848570566656035479388665297",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "117457214703983193506678195835143141669681619573",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "30973047389894226987613222911026864548081100376293",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "144870947099234496591645075919524790251752948589351",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "83157772485820989680828425269",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "115895938806886728755935020002803328400090624949",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "31436631145121773902636962991038077861681462876089",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "29170095247700210986616781076724852770932849704891",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "42196577311691914152612846587",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "457461494518702371021295868448211955806946734023",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "249172598747191220887955147339736639199128200079",
        "781250000000000000000000000000000000000000000000"
      ],
      "z": [
        "73415070642024929043224384151410995089907104620087",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "21407714100664741618929383411",
        "12500000000000000000000000000000000000000000000000"
      ],
      "h": [
        "90291778518083305358666463454417339552020111669",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "32345551532230892800451591176758376515248510168457",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "230953031971634835149120376824377324186413143219",
        "156250000000000000000000000000000000000000000000"
      ],
      "E": [
        "173742540356571378827582985919",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "445572867411344492217857276963076010483427673973",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3279112439964223729266944845372145252573193784243",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "29757974406424286415375850750780083828462668389163",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "176229517213255384569663058017",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "439800435130525370291679052229074834250661855371",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "33230924834772762662961127505950527359982599697801",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "37442483572124997692987467338463739651827263070469",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "89361657066816010952345309121",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "86827741272245532240166019230648246320832665787",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2104066471320874395260122350131485536974172689171",
        "6250000000000000000000000000000000000000000000000"
      ],
      "z": [
        "75375062778577878084080972333476662526370703128619",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "90612275870803514945653253147",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "214292441313682133068594303072621205932292348143",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "17046824211880677295149573104124505501725673861511",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "9483152762249588026310564379368180717286596338561",
        "6250000000000000000000000000000000000000000000000"
      ],
      "E": [
        "36746760912794082235397370437",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "423136252964421772184197188703226769915115977507",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "34516784676725776362483343396952237773366463700529",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "76355444296927892505095326000608298825901704520547",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "23281450590004915136151976409",
        "12500000000000000000000000000000000000000000000000"
      ],
      "h": [
        "417790190667293868593492352130535290998020847133",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "17467287433696535115538417874541386532182242273831",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "153691457169755638005850254093157394423956381995947",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "94389222647766692799506826709",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "82508830035565361296487214748017157447293223321",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "35347119017570897037559271822822858851600950664267",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "154672148372130986608543894716601094555147462606277",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "95657391714713032650104514247",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "81479132821055513867277076357756037931141657891",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "17877257340838087303447828602305819520628329476861",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "77826480339061601941111354685926985511842547077009",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "48465260784936223141340666101",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "201171170186627271072084079731960360467922310409",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1807842851102471457451991268203777988109625178727",
        "5000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "15663389259287701291671673997944522526092376761453",
        "10000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "19641761791180439208703252503",
        "10000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "198690929743528752246371830525431132328237345889",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "18277119440768243326766284512563211013424489133159",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "157614942648861602241695140622461145270114239243381",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "6218277283441191350201269671",
        "3125000000000000000000000000000000000000000000000"
      ],
      "h": [
        "392511971915660169158048113458362404101843561379",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "36946750853452146822690617138584784430950821827697",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "158596109405212103255490949387601423522519858350071",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "201563147953223804734344201749",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "387730495582885582440241141291568119977497830813",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "3733448134903503240513085827987635255092831965851",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "79788695723545351909167046606242776365613044246023",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "102076378954422064747706339103",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "191517656731306870677502468281528588744218671377",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2357344791406102884155366451027463108026047312579",
        "6250000000000000000000000000000000000000000000000"
      ],
      "z": [
        "40139696846266675517992916048937562413985272728633",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "206753996125174510503607867973",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "9460609281828323110910907099976587344432575933",
        "2500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4761992629221347383865287437554809152774257504823",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "32308059170902966612718373252060005161414625461687",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "52341783828154704027229655173",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "373895675266002555472539139775842403260912640797",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "38469836709036781626394838640214315625454972679381",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "5078809859844725873254222161538693940808189327357",
        "3125000000000000000000000000000000000000000000000"
      ],
      "E": [
        "13249526828060525042083946767",
        "6250000000000000000000000000000000000000000000000"
      ],
      "h": [
        "369447290105036926647231717467692111736974552507",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2427455249946363659565129397355125483574496701993",
        "6250000000000000000000000000000000000000000000000"
      ],
      "z": [
        "20437955631233298931003298132430733561446196891193",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "214630114199823497759186692071",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "365077336831246734025522020419207113790153149749",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "39204361335973065287067592378101214850982100381637",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "82242741582687304053869339560380929636892752283323",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "8691216408999040337597516309",
        "4000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "2886271927278319959700424940686957821921754359",
        "800000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1236410791465089227563442046740221393085072489891",
        "3125000000000000000000000000000000000000000000000"
      ],
      "z": [
        "1292714285863118838073205473328833842827258633173",
        "781250000000000000000000000000000000000000000000"
      ],
      "E": [
        "219943522380497015610764178833",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "356565480355186335553511389492461493822951330757",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "39921710807238041617583656885179546072545271007269",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "166449480076153171552120654081429902729867714110031",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "222619641825390385475319994893",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "176210041965619806771169674297236424426071647093",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "8054826178233856246225199246754803784279482860291",
        "20000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "20928954549364310351185063997631932035046786428979",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "2816361835510951356982290621",
        "1250000000000000000000000000000000000000000000000"
      ],
      "h": [
        "348346129422294084191101238802678870011803256407",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "20311238510295787657658548736288348895704608778931",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "33682779268067168886876799315664403033344042608071",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "114005801884822558539029259597",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "68868398394523896463555919343646524024353032357",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "40966819012564194797634877069294930411530982719647",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "42349064681642039553230743676801677633541271120891",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "115363883940886809054411636637",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "8510152312272027452224482541985812366426800173",
        "2500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "41307225105055075895723856370974362906188054726567",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "42594680596969344231312184557563633674419467695719",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "29182198021674090190735950651",
        "12500000000000000000000000000000000000000000000000"
      ],
      "h": [
        "336536896116802741598211253263538102891834892007",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "20821881000585939318661033812118950504539944809287",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "171361286178194259721215848784508673438919855360443",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "236201188103672243988644453681",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "166366455373636979197918373483240786372824738589",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5247061863989894074464738046400547822728192386969",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "8617197448533830324151577800695299044122137505449",
        "5000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "119479353137595295453802858629",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "328992685619288476493246791052294321538902301721",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "42305487597538441072211151162256676903364441397473",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "86663354828641779893156202122448494835203682039229",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "241730257062320674616227977799",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "8132870248680727596114346103364473354465360449",
        "2500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "42630802407485670176055725006391255837543055815433",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "174309567148361578761078950248191894372956713804649",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "61128987797965134259570209539",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "321697911612135592473942816998316351510829609637",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4295250031909780576852966782338957218905388542507",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "175292520372241704165934980147369793046228923540567",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "123657946139886387185181993561",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "318140655900706751593756660467661978094665878933",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "43270640974998512520123424483857234167148551304003",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "88137784137423874177361693573444717211319046674259",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "390828402074321053938201973",
        "156250000000000000000000000000000000000000000000"
      ],
      "h": [
        "39330218036487088912842671994426782412052070977",
        "12500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "43585282719290409231426165859812648426444967871819",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "88629354909657528783164161030723106138190143223787",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "126479448590772998558239164231",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "311199913289068070348878947114779676888022305893",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2743530164536217331360940300432964256458311886107",
        "6250000000000000000000000000000000000000000000000"
      ],
      "z": [
        "178241943985619507134362225119404012714702191145797",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "51160427391580938398067911969",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "153906966647881021395364759719722280360116623921",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "22102148282937619672282887163183436332026611712777",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "179225269770216402822050168656242091688902706302349",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "129329988218167996030826235089",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "304482607533237964755086581713022141497927266717",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "44508779173408477309320860908079894805551150692271",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "1441669489485511788520465906023606729670612688651",
        "800000000000000000000000000000000000000000000000"
      ],
      "E": [
        "261532490424676913264691800543",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "30120477099802192963941758552801104356820255221",
        "10000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "44809983944406499238960278493607905849119353244481",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "181192192260406152476288902146834992107928734121339",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "264419749096835759595012355787",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "297979289457787165356049440348493471173752248663",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "5638495404233035800539540991744549915036638186643",
        "12500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "45543946759547338513867489639007441849016743411733",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "267321818306094883027815556441",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "147402529241983655327497766844781740455374279123",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "4540276829234825371497132346764596280120385405139",
        "10000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "183159469577987966175157670506142935604545908361703",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "13511937993784949392687521273",
        "5000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "291681002519578233219125317000318985221601237773",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "45694449294867831948190448784646281786425455289163",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "184143238953563285604868447241271057655640346127387",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "136585315934241582111717025719",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "144303036990397344562374327290902297232145479353",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "45983055368848626637315197439228086380889746247869",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "92563547126590317803333677644962641462472519223253",
        "50000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "276117488837151202311496925663",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "142789626195447583210428204050257078061392936849",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "46268634621239521803736053847328600537012532121567",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "37222206915861882701573631549129005890774736518179",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "55815876411336705188081707319",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "282599543545251886934024404517428362824739213491",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "23275617082392386845335039125923014449918635667529",
        "50000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "187095059048330825147759777814423030665256652880977",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "28205635974023416221592544059",
        "10000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "139832989353051674828904457151832487947809701481",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "2341545007174543852016394358307484693786644536901",
        "5000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "188079166790253071722771991642008457707359118079893",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "57009693447953301834126735871",
        "20000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "276777613825904164508479566978603832246662097243",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "47107677757316781204836366733128297707979552835263",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "37812671389686752566933159253240879988347082969677",
        "20000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "144027873616288675613113434499",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "68483382199525353601601837256420835742704171987",
        "25000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "47381611286114882619242774082153981050950369523211",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "190047628679309337494798828126311236420200268200261",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "291078239894766764624137019407",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "271132826734238554157695659285531540880919402689",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "476527441128491211734004697414395125918312889259",
        "1000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "19103198115213128246911615117478921379348984340973",
        "10000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "294115983062627492848988113701",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "268374633266337054689457800984774971874828784263",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "47921118746115458228089927542424287563706117710163",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "192016413548708944677361582763776034409887454204679",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "4643265818482036993425707023",
        "1562500000000000000000000000000000000000000000000"
      ],
      "h": [
        "265658095873552770300814460348523512403684757637",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "240933884209945054991953710013864055380549012339",
        "500000000000000000000000000000000000000000000000"
      ],
      "z": [
        "7720037002526349655980442755483265963276306083399",
        "4000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "300237361452371780062836658439",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "657455958080371189985807928862501144744997263",
        "250000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "48449759225221159474385065174317811534007801373",
        "100000000000000000000000000000000000000000000000"
      ],
      "z": [
        "193985514901659578805357964310667961890132826327071",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "12132842477944980204585120909",
        "4000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "260346684587866315230376576204395936146135884163",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "48710105909809025789615441750522207470153937257163",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "48742545570553573955417474038348643109730905040621",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "76605035937723457873764981189",
        "25000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "51550041829964826396510359055850419068277056293",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "12241964029739712480399498386450364891373830634657",
        "25000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "24494365804302119574617458412828254402701832382257",
        "12500000000000000000000000000000000000000000000000"
      ],
      "E": [
        "154767317526713245889690087167",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "51038437101019588880014403063439662259311106407",
        "20000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "49223048304463947865998065561118657876791878070663",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "19693974659922582082746298314812151718178175618421",
        "10000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "312664562470889888146530181659",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "126335930526594627006700765511653219854831867719",
        "50000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "49475720165517137120011467092141964316501541806101",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "197924642028741826980760711053788307036136898975479",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "157904975568366596280879804701",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "31273562682451321453292449256943943342999017671",
        "12500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "49725908666976747691637806686197515863245533947469",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "9945480599299621450159503634462612443462757128299",
        "5000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "159485412397479855126087455763",
        "50000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "30967673765981946329043328993580241812076126663",
        "12500000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "49973650057104603262270153318146157797742142960773",
        "100000000000000000000000000000000000000000000000000"
      ],
      "z": [
        "199894655744720632437450996321818256151293602391853",
        "100000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "322147205885781115423698662161",
        "100000000000000000000000000000000000000000000000000"
      ],
      "h": [
        "26349942895396737729846681853842202257857039227",
        "100000000000000000000000000000000000000000000000000"
      ]
    },
    {
      "t": [
        "1",
        "2"
      ],
      "z": [
        "49999999999999999999934633464797671250256123592617",
        "25000000000000000000000000000000000000000000000000"
      ],
      "E": [
        "32248683777417494270010438543",
        "10000000000000000000000000000000000000000000000000"
      ]
    }
  ],
  "seconds": 0.07817004108801484,
  "status": "CERTIFIED",
  "H": "1/100000000000000000000000000000000000000000000000000",
  "H0": "1/100000000000000000000000000000000000000000000000000",
  "epsilon": "1/50",
  "T": "1/2"
}


==> anc/scalar.py <==
"""Section 4 algorithm for y'=y^2, y(0)=1; exact rational arithmetic only.
Run: python3 scalar.py
No numerical, interval, or arbitrary-precision package is used.
"""
from fractions import Fraction as Q
from pathlib import Path
import json
import time

T, epsilon, H = Q(1, 2), Q(1, 50), Q(1, 10**50)
H0 = H

def floor(q):
    return q.numerator // q.denominator

def pair(q):
    return [str(q.numerator), str(q.denominator)]

def run(m):
    started = time.monotonic()
    z, E, t = Q(1), H0, Q(0)
    nodes = [{'t': pair(t), 'z': pair(z), 'E': pair(E)}]
    while t < T:
        if time.monotonic() - started > 50:
            raise RuntimeError('Wall-clock bound reached')
        if E >= epsilon:
            raise RuntimeError('E >= epsilon')
        # All boxes are positive. These are the collected-monomial bounds.
        assert z > epsilon
        B = (z + epsilon)**2
        h = min(T - t, H * floor((epsilon - E)/(2*B*H)))
        if h <= 0:
            raise RuntimeError('No positive step')
        assert E + B*h < epsilon
        # F_m(y)=(m+1)! y^(m+2); P(y)=sum_{k=0}^m h^k y^(k+1).
        tau = h**(m+1) * (z + epsilon)**(m+2)
        A = sum((k+1)*(h*(z+E))**k for k in range(m+1))
        predictor = sum(h**k * z**(k+1) for k in range(m+1))
        new_z = H * floor(predictor/H)
        assert 0 <= predictor-new_z < H
        new_E = H * (1 + floor((A*E + tau + H)/H))
        assert A*E + tau + H < new_E
        nodes[-1]['h'] = pair(h)
        t, z, E = t+h, new_z, new_E
        assert abs(1/(1-t) - z) <= E  # independent exact-solution check
        nodes.append({'t':pair(t), 'z':pair(z), 'E':pair(E)})
        if len(nodes)>1001:
            raise RuntimeError('Step limit')
    return {'order':m,'steps':len(nodes)-1,'error':pair(E),
            'actual_error':pair(abs(Q(2)-z)), 'nodes':nodes,
            'seconds':time.monotonic()-started}

if __name__=='__main__':
    result=run(10)
    assert result['steps']==103
    assert Q(*map(int,result['error']))<Q(33,10**22)
    result.update(status='CERTIFIED',H=str(H),H0=str(H0),epsilon=str(epsilon),T=str(T))
    dest=Path(__file__).resolve().with_name('scalar-result.json')
    dest.write_text(json.dumps(result,indent=2)+'\n')
    print('103 steps; certified scalar error <3.3e-21; saved',dest)

